Generalised Jeffery's equations for rapidly spinning particles. Part 2: Helicoidal objects with chirality

In this two-part study, we investigate the motion of rigid, active objects in shear Stokes flow, focusing on bodies that induce rapid rotation as part of their activity. In Part 2, we derive and analyse governing equations for rapidly spinning complex-shaped particles - general helicoidal objects with chirality. Using the multiscale framework we develop in Part 1 (arXiv:2301.11311), we systematically derive emergent equations of motion for the angular and translational dynamics of these chiral spinning objects. We show that the emergent dynamics due to rapid rotation can be described by effective generalised Jeffery's equations, which differ from the classic versions via the inclusion of additional terms that account for chirality and other asymmetries. Furthermore, we use our analytic results to characterise and quantify the explicit effect of rotation on the effective hydrodynamic shape of the chiral objects, significantly expanding the scope of Jeffery's seminal study.

==> anc/movies_caption.txt <==
— movies captions for Part II —

Movie 1:
Animated dynamics of Figure 4b, with $(B,C) = (0.7,0)$. The shapes of the particles are for illustrative purposes, and only qualitatively match the parameter values.

Movie 2:
Animated dynamics of Figure 4c, with $(B,C) = (0.7,1.5)$. The shapes of the particles are for illustrative purposes, and only qualitatively match the parameter values.

Movie 3:
Animated dynamics of Figure 4d, with $(B,C) = (0,0.7)$. The shapes of the particles are for illustrative purposes, and only qualitatively match the parameter values.

Movie 4:
Animated dynamics of Figure 4e, with $(B,C) = (0,1.5)$. The shapes of the particles are for illustrative purposes, and only qualitatively match the parameter values.

Movie 5:
Video summarising the different dynamics explored in the paper. The shapes of the particles are for illustrative purposes, and only qualitatively match the parameter values. Throughout the movie, we use $B=0.7$. For each simulation, we use the initial conditions $\bm{X} = 0$ and $(\theta,\phi,\psi) = (\pi/4,\pi/2,\pi/4)$. Additional parameter values are given below.

First part: $(C,D,\beta,\gamma,\delta) = (0,0,0,0,0)$.
Second part: $(C,D,\beta,\gamma,\delta) = (0,0,0,0.5,1)$. 
Third, fourth and fifth part: $(C,D,\beta,\gamma,\delta) = (-0.5,1,0.1,0.5,1)$.

First, second and third part: $\Omega_{\parallel}= 0$, $\Omega_{\perp}= 0$ (no spinning).
Fourth part: $\Omega_{\parallel}= 20$, $\Omega_{\perp}= 4$.
Fifth part: $\Omega_{\parallel}= 20$, $\Omega_{\perp}= 20$.
